FACT: A Multimodal Force-Action-Track Foundation Model for Human-to-Robot Dexterity

Human demonstrations offer a scalable alternative to costly robot data collection for dexterous manipulation, but most human datasets lack force measurements. Dexterous manipulation requires not only visual and proprioceptive understanding but also the ability to anticipate and regulate interaction forces. To scale force-aware human-robot co-training, we introduce EgoForce, a large-scale human tactile dataset capturing force-rich manipulation experience, and combine it with robot demonstrations for pretraining. We present FACT, a robot foundation model that cascades from prospective visual planning to force-aware refinement for dexterous manipulation. FACT comprises two jointly trained components. A Track-Guided Coarse Planner jointly predicts actions, future video, and visual tracks. Future video and visual tracks also provide a shared task representation that facilitates cross-embodiment knowledge transfer and coarse action generation. Building on this coarse plan, a Force-Action Joint Refiner jointly predicts future force and refines the coarse action, allowing anticipated force and action to shape each other during refinement. We evaluate the model on ten tasks requiring fine-grained coordination and force feedback, including tool use, musical instruments, and precision laboratory procedures. Using as few as 10 robot trajectories with 90 human trajectories for fine-tuning, FACT outperforms both baselines, with success-rate gains of up to 60 percentage points over T-Rex. Ablations show that force supervision in human pretraining data is crucial for downstream robot performance after fine-tuning, while visual track prediction and training with future-force prediction improve dexterous execution. Experiments varying the human-robot data ratio during fine-tuning further suggest that FACT learns from human demonstrations nearly as effectively as from robot demonstrations.

==> compile.sh <==
#!/bin/bash
# Build with pdfLaTeX (TeX Live), the engine the Overleaf project uses, so page breaks match Overleaf.
# Output: main.pdf in this folder; auxiliary files go to .build/   (old tectonic/XeTeX build: tectonic main.tex)
set -uo pipefail
export PATH=/usr/local/texlive/2024/bin/x86_64-linux:$PATH
latexmk -pdf -interaction=nonstopmode -halt-on-error -outdir=.build main.tex > .build.log 2>&1 \
  && cp .build/main.pdf main.pdf && echo "OK -> main.pdf ($(date +%T), $(pdfinfo main.pdf | awk '/Pages/{print $2}') pages)" \
  || { echo "BUILD FAILED, see .build.log"; grep -A3 '^!' .build.log | head -12; exit 1; }


==> figures/src/make_ratio.py <==
"""Data-efficiency figure in the style of T-Rex Fig. 5: success rate vs. number of robot
trajectories in the 100-trajectory pre-training mixture (10, 30, 50 robot = 10:90, 30:70, 50:50
robot:human), one panel per task. Same rcParams as make_scaling.py so the figures match.
usage: python3 figures/src/make_ratio.py "#2a78d6" preview.png
"""
import sys, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

C_OURS = sys.argv[1]
INK, GRID = '#1f2328', '#d9d9d6'
plt.rcParams.update({
    'font.family': 'sans-serif', 'font.sans-serif': ['Nimbus Sans', 'Helvetica', 'Arial', 'DejaVu Sans'],
    'font.size': 8, 'axes.labelsize': 8, 'axes.titlesize': 9, 'xtick.labelsize': 7.5, 'ytick.labelsize': 7.5,
    'text.color': INK, 'axes.labelcolor': INK, 'xtick.color': INK, 'ytick.color': INK,
    'axes.edgecolor': '#9a9a96', 'axes.linewidth': 0.6, 'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
    'xtick.major.size': 2.5, 'ytick.major.size': 2.5, 'pdf.fonttype': 42,
})

N_ROBOT = [10, 30, 50]            # robot trajectories out of 100 (rest are human demos)
RATIOS  = ['10 : 90', '30 : 70', '50 : 50']   # robot : human, shown on the x-axis
MUTED = '#5b616b'
TASKS = [  # (title, values at each robot count, ylabel, (ylim, yticks) or None for auto window, sub-labels)
    ('Pipette volume', [5, 5, 6], 'Engaged trials (of 10)', ((0, 10), [0, 5, 10]),
     ['(6.4)', '(5.2)', '(6.1)']),                       # mean abs. error (uL) over engaged trials
    ('Open microcentrifuge flip cap', [50, 60, 60], 'Success rate (%)', None, None),
    ('Multi-object grasp',            [40, 40, 50], 'Success rate (%)', None, None),
]
x = list(range(len(N_ROBOT)))     # categorical, equally spaced like the T-Rex figure

def window(ys, width=80, step=20):
    """T-Rex-style per-panel y window: `width` wide, ticks every `step`, data centred."""
    lo = max(0, int((sum(ys) / len(ys) - width / 2) // 10 * 10))
    lo = lo // 10 * 10
    while max(ys) > lo + width - 5: lo += 10
    while min(ys) < lo + 5: lo -= 10
    lo = max(0, lo)
    return lo, lo + width, list(range(lo, lo + width + 1, step))

fig, axes = plt.subplots(1, 3, figsize=(7.0, 1.55), dpi=200)
fig.subplots_adjust(left=0.065, right=0.99, bottom=0.27, top=0.845, wspace=0.32)

for ax, (title, ys, ylabel, yspec, subs) in zip(axes, TASKS):
    ax.plot(x, ys, color=C_OURS, linewidth=1.6, marker='s', markersize=5, markeredgecolor='white',
            markeredgewidth=0.8, solid_joinstyle='round', solid_capstyle='round', zorder=3)
    for i, (xi, yi) in enumerate(zip(x, ys)):
        ax.annotate(f'{yi}', (xi, yi), xytext=(0, 6), textcoords='offset points',
                    ha='center', va='bottom', fontsize=7.5, color=INK)
        if subs:
            ax.annotate(subs[i], (xi, yi), xytext=(0, -6), textcoords='offset points',
                        ha='center', va='top', fontsize=6.5, color=MUTED)
    if yspec:
        (lo, hi), ticks = yspec
    else:
        lo, hi, ticks = window(ys)
    ax.set_ylim(lo, hi); ax.set_yticks(ticks)
    ax.set_title(title, pad=5)
    ax.set_xticks(x); ax.set_xticklabels(RATIOS)
    ax.set_xlim(-0.35, len(N_ROBOT) - 0.65)
    ax.set_xlabel('Robot : human data', labelpad=2)
    ax.set_ylabel(ylabel, labelpad=2)
    ax.grid(axis='y', color=GRID, linewidth=0.5, linestyle=(0, (4, 3))); ax.set_axisbelow(True)
    for s in ('top', 'right'): ax.spines[s].set_visible(False)
    ax.tick_params(length=2.5, pad=2)

fig.savefig('figures/ratio.pdf')
fig.savefig(sys.argv[2], dpi=300)
print('saved figures/ratio.pdf')


==> figures/src/make_rollout_frames.py <==
"""Key-stage frames for the appendix task figures: 5 frames per task, uniformly spaced over the
original rollout recording (first and last frame included), full frame, no crop.
Source: original/<Task>/head.mp4 (robot head camera); Play_Harp has no head recording, so its
external 'third.mp4' is used.
usage: python3 figures/src/make_rollout_frames.py   (run from the paper root)
"""
import subprocess, pathlib
SRC = pathlib.Path("original"); OUT = pathlib.Path("figures/rollouts"); OUT.mkdir(exist_ok=True)
TASKS = {  # slug: (folder, stream)
    "pipetting":   ("Pipette_Liquid_Transfer",     "head"),
    "testtube":    ("Cap_the_Tube",                "head"),
    "flipcap":     ("Open_Microcentrifuge_Tube",   "head"),
    "shoelaces":   ("Tie_Shoelaces",               "head"),
    "cards":       ("Shuffle_Cards",               "head"),
    "multiobject": ("Multi-Object_Pick_and_Place", "head"),
    "screwdriver": ("Use_Screwdriver",              "head"),   # teleoperated demonstration (data/teleop/demo/episode_000007)
    "xylophone":   ("Play_Xylophone",              "head"),
    "harp":        ("Play_Harp",                   "third"),
    "volume":      ("Adjust_Pipette_Volume",       "head"),
}
# hand-picked frames where the uniform sampling leaves hand and object at the edge of the head view
OVERRIDE = {"flipcap": [160, 300, 420, 580, 740]}
OUT_W = 640   # native head-camera width; narrower sources are not upscaled
for slug, (folder, stream) in TASKS.items():
    v = SRC / folder / f"{stream}.mp4"
    n = int(subprocess.run(["ffprobe","-v","error","-count_frames","-select_streams","v:0",
                            "-show_entries","stream=nb_read_frames","-of","csv=p=0",v],capture_output=True,text=True).stdout)
    idx = OVERRIDE.get(slug) or [0, round((n-1)/4), round((n-1)/2), round(3*(n-1)/4), n-1]
    for k, i in enumerate(idx):
        subprocess.run(["ffmpeg","-v","error","-y","-i",v,"-vf",f"select='eq(n\\,{i})',scale='min({OUT_W},iw)':-1",
                        "-vsync","0","-frames:v","1",str(OUT / f"{slug}_{k}.png")], check=True)
    print(slug, stream, n, idx)


==> figures/src/make_scaling.py <==
"""Scaling figure (single column): validation loss vs. hours of human data.
usage: python3 figures/src/make_scaling.py "#2a78d6" "#eb6834" preview.png
"""
import sys, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, FixedFormatter, NullLocator

C_OURS, C_BASE = sys.argv[1], sys.argv[2]
INK, MUTED, GRID = '#1f2328', '#5b616b', '#e3e3e0'
plt.rcParams.update({
    'font.family': 'sans-serif', 'font.sans-serif': ['Nimbus Sans', 'Helvetica', 'Arial', 'DejaVu Sans'],
    'font.size': 8, 'axes.labelsize': 8, 'axes.titlesize': 8.5, 'xtick.labelsize': 7.5, 'ytick.labelsize': 7.5,
    'legend.fontsize': 7.5, 'text.color': INK, 'axes.labelcolor': INK, 'xtick.color': INK, 'ytick.color': INK,
    'axes.edgecolor': '#9a9a96', 'axes.linewidth': 0.6, 'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
    'xtick.major.size': 2.5, 'ytick.major.size': 2.5, 'pdf.fonttype': 42,
})
hours  = [100,   500,   1000,  1500,  2000]
with_t = [0.042, 0.037, 0.035, 0.033, 0.031]   # validation loss, mix training with tactile
wo_t   = [0.047, 0.041, 0.039, 0.037, 0.036]   # validation loss, mix training without tactile
# PLACEHOLDER: the 1500-h values are log-linear interpolations between 1k and 2k, NOT measurements.
# They are drawn as hollow markers with a '*' label and excluded from the curves. When the 1500-h run
# finishes, overwrite the two numbers above and empty this set.
PLACEHOLDER = {1500}
XTICKS, XLABELS = [0, 500, 1000, 1500, 2000], ['0', '500', '1k', '1.5k', '2k']   # true linear axis, quarter points
SERIES = [(wo_t, C_BASE, 'w/o tactile'), (with_t, C_OURS, 'w/ tactile (ours)')]

fig, ax = plt.subplots(1, 1, figsize=(3.5, 2.0), dpi=200)
fig.subplots_adjust(left=0.175, right=0.98, bottom=0.21, top=0.96)

XPOS = hours                     # linear axis: position proportional to hours
def style(a, ylabel):
    a.xaxis.set_major_locator(FixedLocator(XTICKS)); a.xaxis.set_major_formatter(FixedFormatter(XLABELS))
    a.xaxis.set_minor_locator(NullLocator())
    a.set_xlim(0, 2000)
    a.set_xlabel('Human demonstration data (hours)', labelpad=2)
    a.set_ylabel(ylabel, labelpad=2)
    a.grid(axis='y', color=GRID, linewidth=0.5); a.set_axisbelow(True)
    for s in ('top', 'right'): a.spines[s].set_visible(False)
    a.tick_params(length=2.5, pad=2)

# validation loss
style(ax, 'Validation loss (MSE)')
measured = [i for i, h in enumerate(hours) if h not in PLACEHOLDER]
pending  = [i for i, h in enumerate(hours) if h in PLACEHOLDER]
for ys, c, lab in SERIES:
    ax.plot([XPOS[i] for i in measured], [ys[i] for i in measured], color=c, linewidth=1.6,
            solid_joinstyle='round', solid_capstyle='round', zorder=3)
    ax.scatter([XPOS[i] for i in measured], [ys[i] for i in measured], s=28, color=c, edgecolor='white',
               linewidth=0.9, zorder=4, label=lab, clip_on=False)
    ax.scatter([XPOS[i] for i in pending], [ys[i] for i in pending], s=28, facecolor='white', edgecolor=c,
               linewidth=1.2, zorder=4, clip_on=False)   # hollow = placeholder
ax.set_ylim(0.0275, 0.050)
ax.set_yticks([0.030, 0.035, 0.040, 0.045, 0.050]); ax.set_yticklabels(['0.030', '0.035', '0.040', '0.045', '0.050'])
for ys in (wo_t, with_t):
    up_series = ys is wo_t
    for i in range(len(hours)):
        edge = -1 if i == 0 else (1 if i == len(hours) - 1 else 0)   # end points: keep labels inside the axes
        up = up_series
        if not up_series and i == 0:   # first w/ tactile point: label to its right, in the gap between the curves
            ax.annotate(f'{ys[i]:.3f}', (XPOS[i], ys[i]), xytext=(7, 0), textcoords='offset points',
                        ha='left', va='center', fontsize=7.5, color=INK)
            continue
        pend = hours[i] in PLACEHOLDER
        ax.annotate(f'{ys[i]:.3f}' + ('*' if pend else ''), (XPOS[i], ys[i]), xytext=(-4 * edge, 5 if up else -5),
                    textcoords='offset points', ha={-1: 'left', 0: 'center', 1: 'right'}[edge],
                    va='bottom' if up else 'top', fontsize=7.5, color=MUTED if pend else INK)
ax.legend(loc='upper right', frameon=False, handletextpad=0.3, borderaxespad=0.2, labelspacing=0.3)


fig.savefig('figures/scaling.pdf')
fig.savefig(sys.argv[3], dpi=300)
print('saved figures/scaling.pdf')

